The BCFW Tiling of the ABJM Amplituhedron

The orthogonal momentum amplituhedron O_k was introduced simultaneously in 2021 by Huang, Kojima, Wen, and Zhang, and by He, Kuo, and Zhang, in the study of scattering amplitudes of ABJM theory. It was conjectured that it admits a decomposition into BCFW cells. We prove this conjecture.

==> anc/ABJMprom.wl <==
(* ::Package:: *)

(*BeginPackage["ABJMprom`"];
plucker::usage = "plucker[M,I] returns Subscript[\[CapitalDelta], I](M)"
Begin["Private`"];
plucker[A_,I_]:=(Det[A\[Transpose][[I]]\[Transpose]]//Simplify)/;(Length[I]\[Equal]Length[A]);
End[];
EndPackage[];*)


BeginPackage["ABJMprom`"]

plucker::usage = "returns \!\(\*SubscriptBox[\(\[CapitalDelta]\), \(I\)]\)(A)."
mod::usage = "like Mod but gives results form 1 to n instead of 0 to n-1."
pluckerList::usage = "lists all of the Plucker coordinates of A in the order given by Subsets[]."
\[CapitalLambda]rand::usage = "returns a random positive 2k by k+2 matrix, with random number scale roughly bound by range."
(*checked up to here *)


CBtwist::usage = "CBtwist[i,j,k,C,\[CapitalLambda]] expands \[LeftAngleBracket]C\[CapitalLambda] i j\[RightAngleBracket] in minors of C and \[CapitalLambda] using Cauchy-Binet, for C a k by 2k matirx and \[CapitalLambda] a 2k by k+2 matrix." 
selectReduce::usage = "selectReduce[M,I] RowReduces the matrix M to have an identity matrix in the I columns."
glSelectReduce::usage = "glSelectReduce[M,I] returns the GL matrix that preforms selectReduce[M,I]."
twist::usage = "twist[Y,\[CapitalLambda],i,j] returns \[LeftAngleBracket]Y i j\!\(\*SubscriptBox[\(\[RightAngleBracket]\), \(\[CapitalLambda]\)]\)."
get\[CapitalDelta]mat::usage = "get\[CapitalDelta]mat returns the twistor-solution for the top cell of \!\(\*SuperscriptBox[SubscriptBox[\(OG\), \(3, 6\)], \(\[GreaterEqual]\)]\)."

Rot::usage = "Rot[i,s,c,k] represents the \!\(\*SubscriptBox[\(Rot\), \(i, i + 1\)]\)(\[Alpha]) move for s = sinh(\[Alpha]) and c = cosh(\[Alpha])."
Inc::usage = "Inc[i] represents the \!\(\*SubscriptBox[\(Inc\), \(i\)]\) move."
Cyc::usage = "Cyc[k] represents the \!\(\*SubscriptBox[\(Cyc\), \(k\)]\) move."


invInc\[CapitalLambda]::usage = "invInc\[CapitalLambda][\[CapitalLambda],i] performs \!\(\*SuperscriptBox[SubscriptBox[\(Inc\), \(i\)], \(-1\)]\) on \[CapitalLambda]."
incAlg::usage = "incAlg[exp,i] performs \!\(\*SubscriptBox[\(Inc\), \(i\)]\) on exp, an expressions in twistors."
incMat::usage = "incMat[A,i] performs \!\(\*SubscriptBox[\(Inc\), \(i\)]\) on a matix A."
incVec::usage = "incVec[v,i] performs \!\(\*SubscriptBox[\(Inc\), \(i\)]\) on a vector v."
incMove::usage = "incMove[A,i] performs \!\(\*SubscriptBox[\(Inc\), \(i\)]\) on A, expression in twistors, twistor-valued vector, or twistor-valued matrice."

rot\[CapitalLambda]::usage = "rot\[CapitalLambda][\[CapitalLambda],i,s,c] performs \!\(\*SubscriptBox[\(Rot\), \(i, i + 1\)]\)(\[Alpha]) on \[CapitalLambda], with s = sinh(\[Alpha]) and c = cosh(\[Alpha])."
rotAlg::usage = "rotAlg[A,i,s,c,k] performs \!\(\*SubscriptBox[\(Rot\), \(i, i + 1\)]\)(\[Alpha]) on A, an expression in twistors, with s = sinh(\[Alpha]) and ca = cosh(\[Alpha])."
rotMat::usage = "rotMat[M,i,s,c] performs \!\(\*SubscriptBox[\(Rot\), \(i, i + 1\)]\)(\[Alpha]) on M, a matrix, with s = sinh(\[Alpha]) and c = cosh(\[Alpha])."
rotVec::usage = "rotVec[v,i,s,c] performs \!\(\*SubscriptBox[\(Rot\), \(i, i + 1\)]\)(\[Alpha]) on v, a vector, with s = sinh(\[Alpha]) and c = cosh(\[Alpha])."
rotMove::usage = "rotMove[A,i,s,c,k] performs \!\(\*SubscriptBox[\(Rot\), \(i, i + 1\)]\)(\[Alpha]) on A, an expression in twistors, twistor-valued vector, or twistor-valued matrice, with s = sinh(\[Alpha]) and c = cosh(\[Alpha])."

cyc\[CapitalLambda]::usage = "cyc\[CapitalLambda][\[CapitalLambda]] performs Cyc on \[CapitalLambda]."
cycAlg::usage = "cycAlg[A,k] performs \!\(\*SubscriptBox[\(Cyc\), \(k\)]\) on A, an expression in twistors."
cycVec::usage = "cycVec[v] performs Cyc on v, a vector."
cycMat::usage = "cycMat[M] performs Cyc on M, a matrix."
cycMove::usage = "cycMove[A,k] performs \!\(\*SubscriptBox[\(Cyc\), \(k\)]\) on A, an expression in twistors, twistor-valued vector, or twistor-valued matrix."

beautifyTwist::usage = "beautifyTwist[M] turns the twistor notation to \[LeftAngleBracket]i,j\[RightAngleBracket] and contracts linearly in the expression M."
unBeautifyTwist::usage = "unBeautifyTwist[M] reverse beautifyTwist."

assignTwist::usage = "assignTwist[expr, Y,\[CapitalLambda]] assigns values to the twistors in an expression intwistors expr the values calculated using twist[Y,\[CapitalLambda],i,j]."
setTwistNotation::usage = "setTwistNotation[f] sets a function to represent twistors as. Should recieve two arguments. For example \[LeftAngleBracket]#1 ,#2\[RightAngleBracket]&."

S::usage = "S[I] returns the Mandelstam variable \!\(\*SubscriptBox[\(S\), \(I\)]\)."
vec::usage = "vec[4,l,k] returns the vector associated to an external arc of length four starting at l for a k OG graph."
cosh\[Alpha]::usage = "cosh\[Alpha][4,l,k,i] returns the angle \!\(\*SubscriptBox[\(\[Alpha]\), \(4, l, k, i\)]\) associated to the vertices on an external arc of length 4 starting at l for a k OG graph."

applyMove::usage = "applyMove[moveInfo,expr] takes move representation in the form of Rot[i,s,c,k], Inc[i], or Cyc[k] and applies it on the expression expr."
applyMoves::usage = "applyMoves[moveInfoList,expr] takes a list of move representations in the form of Rot[i,s,c,k], Inc[i], or Cyc[k] and applies it on the expression expr. and applies the consequitively RtL on expr using applyMove."



Begin["`Private`"]

setTwistNotation[f_]:= Block[{},
								y = f;
								]; 
								
								 
								  
assignTwist[expr_, Y_,\[CapitalLambda]_] :=expr/.{y[a_?IntegerQ,b_?IntegerQ]:> twist[Y,\[CapitalLambda],a,b]};					 

plucker[A_,I_]:=If[Dimensions[A][[1]]<Dimensions[A][[2]],(Det[A\[Transpose][[I]]\[Transpose]]//Simplify),plucker[A\[Transpose],I]]/;(Length[I]==Length[A]);

mod[a_,n_]:=(Mod[a-1,n]+1);

pluckerList[A_]:=If[Dimensions[A][[1]]<Dimensions[A][[2]],(plucker[A,#])&/@Subsets[Table[i,{i,Length[A\[Transpose]]}],{Length[A]}],pluckerList[A\[Transpose]]];





Rot[i_,s_,c_,kk_]:={"Rot",i,s,c,kk};
Inc[i_]:={"Inc",i};
Cyc[kk_]:={"Cyc",kk};


twist[Y_,\[CapitalLambda]_,i_,j_]:=
Block[{II,JJ},
	II = mod[i,Length[\[CapitalLambda]]];
	JJ = mod[j,Length[\[CapitalLambda]]];
	Det[(Append[Append[Y,\[CapitalLambda][[II]]],\[CapitalLambda][[JJ]]])]
];

\[CapitalLambda]rand[range_,k_]:=
Block[{n,k\[CapitalLambda],Matrand,GLPosrand,rand,x,\[CapitalLambda]id,listDot,list,\[CapitalLambda]res},
	rand:=RandomReal[{0,range}];

	n= 2k;
	k\[CapitalLambda] = k+2;

	x[i_,t_]:=IdentityMatrix[n]+Table[Table[If[j1==i\[And]j2==(i+1),t,0],{j2,n}],{j1,n}];

	\[CapitalLambda]id=Table[Table[If[j1==j2,1,0],{j2,k+2}],{j1,n}];

	Matrand:=Table[Table[rand,{i,k\[CapitalLambda]}],{j,k\[CapitalLambda]}];
	GLPosrand:=
	Block[{M}, 
		M=Matrand;
		While[Det[M]<= 10^-3, M=Matrand];
		M
	];

	listDot[list_]:=
	Block[{res =list[[1]],i},
		For[i=2,i<=Length[list],i++,res=res . list[[i]]];
		res
	];


	list=Table[Table[x[i,rand],{i,k\[CapitalLambda]-j,n-j}],{j,0,k\[CapitalLambda]-1}]//Flatten[#,1]&;
	(GLPosrand . \[CapitalLambda]id\[Transpose] . listDot[list])\[Transpose]
]

glSelectReduce[A_,I_]:=If[Dimensions[A][[1]]<= Dimensions[A][[2]],
Inverse[A\[Transpose][[I]]\[Transpose]]
,
glSelectReduce[A\[Transpose],I]\[Transpose]];

selectReduce[A_,I_]:=Block[{n,perm},

n = Length[A\[Transpose]];
perm = IdentityMatrix[n][[
Join[I,Complement[Range[n],I]]
]]\[Transpose];
(RowReduce[A . perm] . Inverse[perm])

]



CBtwist[ii_,jj_,k_,C_,\[CapitalLambda]_]:=Block[{},
	e[i_,n_]:= Table[If[j==i,1,0],{j,n}];
	sign[I_]:=Det[Select[Table[e[I[[j]],Max[I]],{j,Length[I]}]\[Transpose],#!=Table[0,{j,Length[I]}]&]];
	Cinc[I_,i_,j_] := If[i<= j,sign[I]If[MemberQ[Sort[I],i],If[MemberQ[Sort[I],j], (-1)^Length[Intersection[Sort[I],Range[i,j]]] sign[Sort[Complement[Sort[I],{i,j}]]] C[Sort[Complement[Sort[I],{i,j}]]],0],0],
	-Cinc[I,j,i]];
	Total[Cinc[#,ii,jj]\[CapitalLambda][#]&/@Subsets[Range[2k],{k+2}]]
]

S[I_]:= (Sum[Sum[(-1)^(I[[j1]]+I[[j2]]+1) y[I[[j1]],I[[j2]]]^2,{j2,j1,Length[I]}],{j1,1,Length[I]}])/.{y[a_,a_]:>0,y[a_,b_]:>If[a<b,y[a,b],-y[b,a]]};

applyMove[moveInfo_,expr_]:= Which[moveInfo[[1]]=="Inc",incMove[expr,moveInfo[[2]]],moveInfo[[1]]=="Cyc", cycMove[expr,moveInfo[[2]]],moveInfo[[1]]=="Rot",rotMove[expr,moveInfo[[2]],moveInfo[[3]],moveInfo[[4]],moveInfo[[5]]]];
applyMoves[moveInfoList_,expr_]:= If[Length[moveInfoList] == 0, expr, applyMoves[Most[moveInfoList],applyMove[Last[moveInfoList],expr]]];


get\[CapitalDelta]mat := {{y[3,5],sign y[4,6], -y[1,5],-sign y[2,6],y[1,3],sign y[2,4]},
{y[1,2],0,-y[2,3],y[2,4],-y[2,5],y[2,6]},
{0,-y[1,2],y[1,3],-y[1,4],y[1,5],-y[1,6]}}/.{sign->1};

vec[4,l_,k_]:= cycMove[vec[4,l-1,k],k];
vec[4,1,k_]:= incMove[vec[4,1,k-1],5];
vec[4,1,3]:={y[2,3]^2-y[2,4]^2+y[3,4]^2,-y[1,3] y[2,3]+y[1,4] y[2,4]+y[3,4] Sqrt[y[1,2]^2-y[1,3]^2+y[1,4]^2+y[2,3]^2-y[2,4]^2+y[3,4]^2],y[1,2] y[2,3]-y[1,4] y[3,4]-y[2,4] Sqrt[y[1,2]^2-y[1,3]^2+y[1,4]^2+y[2,3]^2-y[2,4]^2+y[3,4]^2],-y[1,2] y[2,4]+y[1,3] y[3,4]+y[2,3] Sqrt[y[1,2]^2-y[1,3]^2+y[1,4]^2+y[2,3]^2-y[2,4]^2+y[3,4]^2],0,0}


cosh\[Alpha][4,l_,k_,1] :=cycMove[cosh\[Alpha][4,l-1,k,1],k];
cosh\[Alpha][4,1,k_,1] := (-y[1,3] y[2,3]+y[1,4] y[2,4]+y[3,4] Sqrt[y[1,2]^2-y[1,3]^2+y[1,4]^2+y[2,3]^2-y[2,4]^2+y[3,4]^2])/(y[2,3]^2-y[2,4]^2+y[3,4]^2);
cosh\[Alpha][4,l_,k_,2] :=cycMove[cosh\[Alpha][4,l-1,k,2],k];
cosh\[Alpha][4,1,k_,2] :=(y[1,2] y[2,3]-y[1,4] y[3,4]-y[2,4] Sqrt[y[1,2]^2-y[1,3]^2+y[1,4]^2+y[2,3]^2-y[2,4]^2+y[3,4]^2])/((y[2,3]^2-y[2,4]^2+y[3,4]^2)Sqrt[cosh\[Alpha][4,1,k,1]^2-1]);


insertZeroColumn[CC_,i_]:=Insert[CC\[Transpose],ConstantArray[0,Length[CC]],mod[i+1,Length[CC\[Transpose]]+1]]\[Transpose]


invInc\[CapitalLambda][\[CapitalLambda]_,i_]:=
Block[{\[CapitalLambda]2,k,H,G,r},
	k=(\[CapitalLambda]//Dimensions)[[2]]-2;
	G =glSelectReduce[\[CapitalLambda],mod[#,2k]&/@(Range[k+2]+i-1)];
	\[CapitalLambda]//MatrixForm;
	H = Insert[ IdentityMatrix[k+1],Table[If[j==1,-1,0],{j,k+1}],1];
	\[CapitalLambda]2=(DiagonalMatrix[Table[If[j>=i,-1,1],{j,2k}]] . \[CapitalLambda] . G . H);
	\[CapitalLambda]2=\[CapitalLambda]2[[Complement[Range[2k],{i,mod[i+1,2k]}]]];
	r =Abs[ plucker[\[CapitalLambda]2\[Transpose],Range[k+1]]/(plucker[\[CapitalLambda]\[Transpose],Join[If[#>=i,#+2,#]&/@Range[k+1],{i}]]+plucker[\[CapitalLambda]\[Transpose],Join[If[#>=i,#+2,#]&/@Range[k+1],{mod[i+1,2k]}]])];
	
	\[CapitalLambda]2=\[CapitalLambda]2 r^(1/(-k-1));
	\[CapitalLambda]2 . DiagonalMatrix[Table[If[j==1,-(-1)^k Sign[Det[G]],1],{j,k+1}]]
]

extArc2Vec[n_,l_]:=If[l<n,Table[If[j==l\[Or]j==l+1,1,0],{j,n}],Table[If[j==1,1,0]+If[j==n,-(-1)^((n/2)) ,0],{j,n}]];




incAlg[A_,i_]:=A/.{y[a_?(#>=i&),b_?(#>=i&)]:>y[a+2,b+2],y[a_?(#>=i&),b_]:>-y[a+2,b],y[a_,b_?(#>=i&)]:>-y[a,b+2]}/.{y[a_,b_]:>If[a<b,y[a,b],-y[b,a]]};
incMat[A_,i_]:=Join[insertZeroColumn[insertZeroColumn[
														If[i==Length[A\[Transpose]]+2,-A,A . DiagonalMatrix[Table[If[j>=i,-1,1],{j,Length[A\[Transpose]]}]]]
														,i-1],i-1] ,{extArc2Vec[Length[A\[Transpose]]+2,i]}];
incVec[v_,i_]:=incMat[{v},i][[1]];
incMove[A_,i_]:=incAlg[If[ListQ[A],If[Length[Dimensions[A]]==1,incVec[A,i],incMat[A,i]],A],i];




(*prom rules for rot*)
promote[i_,j_,sa_,ca_,k_] := If[(i==1\[And]j==2k)\[Or](j==1\[And]i==2k),

{y[i,b_]:> If[b==j,y[i,j], ca y[i,b]+(-1)^(k+1)  sa y[j,b]],y[b_,i]:> If[b==j,y[j,i], ca y[b,i]+ (-1)^(k+1) sa  y[b,j]],y[j,b_]:> If[b==i,y[j,i], ca y[j,b]+ (-1)^(k+1) sa  y[i,b]],y[b_,j]:> If[b==i,y[i,j], ca y[b,j]+(-1)^(k+1)  sa  y[b,i]]},

{y[i,b_]:> If[b==j,y[i,j], ca y[i,b]+ sa y[j,b]],y[b_,i]:> If[b==j,y[j,i], ca y[b,i]+ sa  y[b,j]],y[j,b_]:> If[b==i,y[j,i], ca y[j,b]+ sa  y[i,b]],y[b_,j]:> If[b==i,y[i,j], ca y[b,j]+ sa  y[b,i]]}];


(*just a rot matrix *)
rot[i_,j_,sa_,ca_,kk_]:=If[i<=j,

	Table[Table[
		If[k==i \[And]l==i,
			ca,
			If[k==j \[And]l==j,
				ca,
				If[k==j \[And]l==i,
					(-1)^((j-i-1)/2) sa,
					If[k==i\[And]l==j,
						(-1)^((j-i-1)/2) sa,
					If[k==l,
						1,0]
					]
				]
			]
		]
	,{k,2kk}],{l,2kk}],

rot[j,i,sa,ca,kk]
];




rot\[CapitalLambda][\[CapitalLambda]_,i_,sa_,ca_]:=rot[i,mod[i+1,Length[\[CapitalLambda]]],-sa,ca,Length[\[CapitalLambda]]/2] . \[CapitalLambda]
rotAlg[A_,i_,sa_,ca_,k_]:=A/.promote[i,mod[i+1,2k],sa,ca,k]/.{y[a_,b_]:>If[a<b,y[a,b],-y[b,a]]}; ;
rotMat[A_,i_,sa_,ca_]:=A . rot[i,mod[i+1,Length[A\[Transpose]]],sa,ca,Length[A\[Transpose]]/2];
rotVec[v_,i_,sa_,ca_]:=rotMat[{v},i,sa,ca][[1]];
rotMove[A_,i_,sa_,ca_,k_]:=rotAlg[If[ListQ[A],If[Length[Dimensions[A]]==1,rotVec[A,i,sa,ca],rotMat[A,i,sa,ca]],A],i,sa,ca,k];


cycVec[v_]:=Join[-(-1)^((Length[v]/2)) {v[[Length[v]]]}, v[[Range[Length[v]-1]]]];
cycMat[A_]:=cycVec/@A;
cyc\[CapitalLambda][\[CapitalLambda]_]:=(cycVec/@(\[CapitalLambda]\[Transpose]))\[Transpose];
cycAlg[A_,k_]:= A/.{y[2k,2k]:> 0, y[2k,b_]:> -(-1)^k y[1,b+1],y[a_,2k]:>-(-1)^k y[a+1,1],y[a_,b_]:>y[a+1,b+1]}/.{y[a_,b_]:>If[a<b,y[a,b],-y[b,a]]};
cycMove[A_,k_] :=cycAlg[If[ListQ[A],If[Length[Dimensions[A]]==1,cycVec[A],cycMat[A]],A],k];


beautifyTwist[M_]:= M/.{Cosh[i_]:>Subscript[c, i],Sinh[i_]:>Subscript[s, i]}//.
{
+n_ y[a_,b_]+ m_ y[a_,c_] :>  y[a,n b + m c//Expand],
+n_ y[a_,b_]- m_ y[a_,c_] :>  y[a,n b - m c//Expand],
-n_ y[a_,b_]+ m_ y[a_,c_] :>  y[a,-n b + m c//Expand],
-n_ y[a_,b_]- m_ y[a_,c_] :>  y[a,-n b -m c//Expand],
n_ y[a_,b_]+ m_ y[a_,c_] :>  y[a,n b+m c//Expand],
n_ y[a_,b_]- m_ y[c_,b_] :>  y[a,n b- m c//Expand],
+n_ y[a_,b_]+ m_ y[c_,b_]  :>  y[n a+m c//Expand,b],
+n_ y[a_,b_]- m_ y[c_,b_]  :>  y[n a-m c//Expand,b],
-n_ y[a_,b_]+ m_ y[c_,b_]  :>  y[-n a+m c//Expand,b],
-n_ y[a_,b_]- m_ y[c_,b_]  :>  y[-n a-m c//Expand,b],
n_ y[a_,b_]+ m_ y[c_,b_]  :>  y[n a+m c//Expand,b],
n_ y[a_,b_]- m_ y[c_,b_]  :>  y[n a-m c//Expand,b]
}/.{y[a_,b_]:>\[LeftAngleBracket]a,b\[RightAngleBracket]}//Expand;

unBeautifyTwist[M_]:=
(M/.{\[LeftAngleBracket]a_,b_\[RightAngleBracket]:>y[a,b]}//.
{
y[a_+b_,c_]:>y[a,c]+y[b,c],
y[a_,b_+c_]:>y[a,b]+y[a,c],

y[a_?(#<0&) ,b_]:>-y[-a ,b],
y[a_ ,b_?(#<0&)]:>-y[a ,-b],

y[a_ Subscript[c, 4],b_]:>Subscript[c, 4]y[a ,b],
y[a_ Subscript[c, 5],b_]:>Subscript[c, 5]y[a ,b],
y[a_ Subscript[s, 4],b_]:>Subscript[s, 4]y[a ,b],
y[a_ Subscript[s, 5],b_]:>Subscript[s, 5]y[a ,b],

y[a_ ,Subscript[c, 4]b_]:>Subscript[c, 4]y[a ,b],
y[a_ ,Subscript[c, 5]b_]:>Subscript[c, 5]y[a ,b],
y[a_ ,Subscript[s, 4]b_]:>Subscript[s, 4]y[a ,b],
y[a_ ,Subscript[s, 5]b_]:>Subscript[s, 5]y[a ,b],

y[a_ Subscript[c, 4]^i_,b_]:>Subscript[c, 4]^i y[a ,b],
y[a_ Subscript[c, 5]^i_,b_]:>Subscript[c, 5]^i y[a ,b],
y[a_ Subscript[s, 4]^i_,b_]:>Subscript[s, 4]^i y[a ,b],
y[a_ Subscript[s, 5]^i_,b_]:>Subscript[s, 5]^i y[a ,b],

y[a_ ,Subscript[c, 4]^i_ b_]:>Subscript[c, 4]^i y[a ,b],
y[a_ ,Subscript[c, 5]^i_ b_]:>Subscript[c, 5]^i y[a ,b],
y[a_ ,Subscript[s, 4]^i_ b_]:>Subscript[s, 4]^i y[a ,b],
y[a_ ,Subscript[s, 5]^i_ b_]:>Subscript[s, 5]^i y[a ,b]
}/.{Subscript[c, i_]:>Cosh[\[Alpha][i]],Subscript[s, i_]:>Sinh[\[Alpha][i]]})//Expand;




End[ ]

EndPackage[ ]


==> anc/Caclulations_and_Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     53617,       1342]
NotebookOptionsPosition[     51762,       1300]
NotebookOutlinePosition[     52190,       1317]
CellTagsIndexPosition[     52147,       1314]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["The BCFW Tiling of the ABJM Amplituhedron", "Title",
 CellChangeTimes->{{3.9582251049432926`*^9, 3.958225120830635*^9}, {
  3.958225152264433*^9, 3.95822516002034*^9}, {3.9582253949236584`*^9, 
  3.958225395110897*^9}},ExpressionUUID->"fe94e027-d68c-d04a-9c90-\
2f78f91def51"],

Cell[TextData[{
 "This is an ancillary notebook for the paper ",
 StyleBox["The BCFW Tiling of the ABJM Amplituhedron ",
  FontSlant->"Italic"],
 "by Michael Oren Perlstein and Ran J. Tessler found at \
https://arxiv.org/abs/2501.07576. The aim of this notebook is to verify some \
calculations and examples found in the appendix of the paper, as well as to \
demonstrate use of the ancillary package ABJMprom for similar calculations. "
}], "Text",
 CellChangeTimes->{{3.9582251908200397`*^9, 3.9582252811526184`*^9}, {
  3.9582253790301113`*^9, 
  3.9582254843964825`*^9}},ExpressionUUID->"a597d251-ae57-ad4a-9898-\
a32e2c0b5558"],

Cell["\<\
This loads the package and sets the notation for twistor variables:\
\>", "Text",
 CellChangeTimes->{{3.95822506161351*^9, 3.958225090690729*^9}, {
  3.9582254943285007`*^9, 
  3.958225495485834*^9}},ExpressionUUID->"89e81715-0612-d646-9e64-\
5c488040b136"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<ABJMprom.wl\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setTwistNotation", "[", 
   RowBox[{
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"#1", " ", ",", "#2"}], "\[RightAngleBracket]"}], "&"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.9582260814034557`*^9, {3.9582280394850235`*^9, 3.958228068195339*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b8e01c96-e160-2643-8fb8-990b7e5db324"],

Cell[CellGroupData[{

Cell["A.3 \tProof of 6.3.6.", "Section",
 CellChangeTimes->{{3.95770727174489*^9, 3.9577073208380527`*^9}, 
   3.958229656224821*^9},ExpressionUUID->"d1687048-fd0e-5b4b-a952-\
4d35a7c6542c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]", " ", "=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        SuperscriptBox["i", 
         RowBox[{"j", "-", "1"}]], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "6"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cmatrix", "=", "  ", 
    RowBox[{"applyMoves", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Rot", "[", 
         RowBox[{"8", ",", 
          FractionBox["4", "3"], ",", 
          FractionBox["5", "3"], ",", "4"}], "]"}], ",", 
        RowBox[{"Rot", "[", 
         RowBox[{"6", ",", 
          FractionBox["4", "3"], ",", 
          FractionBox["5", "3"], ",", "4"}], "]"}], ",", 
        RowBox[{"Rot", "[", 
         RowBox[{"4", ",", 
          FractionBox["4", "3"], ",", 
          FractionBox["5", "3"], ",", "4"}], "]"}], ",", 
        RowBox[{"Rot", "[", 
         RowBox[{"2", ",", 
          FractionBox["4", "3"], ",", 
          FractionBox["5", "3"], ",", "4"}], "]"}], ",", 
        RowBox[{"Inc", "[", "7", "]"}], ",", 
        RowBox[{"Inc", "[", "3", "]"}], ",", 
        RowBox[{"Rot", "[", 
         RowBox[{"2", ",", 
          RowBox[{"Sinh", "[", "t", "]"}], ",", 
          RowBox[{"Cosh", "[", "t", "]"}], ",", "2"}], "]"}], ",", 
        RowBox[{"Inc", "[", "3", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sep", "=", " ", 
    RowBox[{"applyMoves", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Rot", "[", 
         RowBox[{"6", ",", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"cosh\[Alpha]", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "2"}], "]"}], "2"], "-", 
            "1"}]], ",", 
          RowBox[{"cosh\[Alpha]", "[", 
           RowBox[{"4", ",", "4", ",", "4", ",", "2"}], "]"}], ",", "4"}], 
         "]"}], ",", 
        RowBox[{"Rot", "[", 
         RowBox[{"5", ",", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"cosh\[Alpha]", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "1"}], "]"}], "2"], "-", 
            "1"}]], ",", 
          RowBox[{"cosh\[Alpha]", "[", 
           RowBox[{"4", ",", "4", ",", "4", ",", "1"}], "]"}], ",", "4"}], 
         "]"}], ",", 
        RowBox[{"Inc", "[", "4", "]"}]}], "}"}], ",", 
      RowBox[{"S", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"assignTwist", "[", 
  RowBox[{"Sep", ",", 
   RowBox[{
    RowBox[{"Cmatrix", ".", "\[CapitalLambda]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "2"]}], ",", "\[CapitalLambda]"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9484720253844337`*^9, 3.948472026357926*^9}, {
   3.9484720664799423`*^9, 3.948472127616846*^9}, 3.9484724034390845`*^9, {
   3.948520196614884*^9, 3.948520197322529*^9}, {3.9485203077909575`*^9, 
   3.9485203104613867`*^9}, {3.9485231277739363`*^9, 
   3.9485231287801666`*^9}, {3.9485233988666687`*^9, 
   3.9485234007479057`*^9}, {3.9486403327347355`*^9, 
   3.9486404257193623`*^9}, {3.9486404966300116`*^9, 
   3.9486406774165545`*^9}, {3.9486408130775366`*^9, 3.948640830121287*^9}, {
   3.9486408718244257`*^9, 3.948640986214959*^9}, {3.948641030735339*^9, 
   3.948641038785906*^9}, 3.9486412633318496`*^9, 3.948641329897335*^9, {
   3.9486415063885183`*^9, 3.9486416418119307`*^9}, {3.948641672706566*^9, 
   3.948641684094081*^9}, {3.9486417317954893`*^9, 3.9486417632845984`*^9}, {
   3.948642284507023*^9, 3.9486422971072907`*^9}, {3.9486423701793613`*^9, 
   3.9486424400116816`*^9}, {3.9486424702045994`*^9, 3.948642479964957*^9}, {
   3.948642606699129*^9, 3.948642608788118*^9}, {3.9486426592825756`*^9, 
   3.948642664218873*^9}, {3.94864276643381*^9, 3.9486427820752525`*^9}, 
   3.948705067983082*^9, {3.948705230456173*^9, 3.9487052336284466`*^9}, 
   3.9488018419654093`*^9, {3.948803947635358*^9, 3.948804169379381*^9}, {
   3.948804208280658*^9, 3.9488042220168724`*^9}, {3.948804290122368*^9, 
   3.948804331270357*^9}, {3.948804394365164*^9, 3.9488045041385903`*^9}, {
   3.9488050168914557`*^9, 3.948805153718022*^9}, {3.9488052107370124`*^9, 
   3.948805212998185*^9}, {3.9488052695555115`*^9, 3.9488052934750304`*^9}, {
   3.948805334860673*^9, 3.948805342604858*^9}, {3.9488054049272013`*^9, 
   3.948805408850479*^9}, {3.948805507256937*^9, 3.9488055079006324`*^9}, 
   3.9488708605518017`*^9, {3.948870931409374*^9, 3.9488709984438834`*^9}, {
   3.9488712769352064`*^9, 3.948871309649067*^9}, {3.9488714554644585`*^9, 
   3.948871479161934*^9}, {3.957706849862753*^9, 3.9577068559135246`*^9}, {
   3.9577069947707195`*^9, 3.957707006410763*^9}, {3.957707152606888*^9, 
   3.957707219758663*^9}, {3.957707306951893*^9, 3.9577074044585896`*^9}, {
   3.9577075198277016`*^9, 3.9577075266818047`*^9}, 3.958225054129616*^9, {
   3.9582293309693527`*^9, 3.958229338177561*^9}, {3.9582294513737507`*^9, 
   3.958229453102415*^9}, {3.9582295548963223`*^9, 3.958229564363497*^9}, {
   3.958230035328764*^9, 3.9582300503451138`*^9}, {3.9582301844469223`*^9, 
   3.95823018794417*^9}},ExpressionUUID->"9474663a-b2f5-0b48-ad8e-\
279eafb87593"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"10617209487360000", " ", "t"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "2"],
    SeriesData[$CellContext`t, 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {-10617209487360000}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.958229373907604*^9, 3.9582296351279793`*^9, {3.958230047735012*^9, 
   3.9582300552934685`*^9}},
 CellLabel->"Out[19]=",ExpressionUUID->"a83d9c0c-0abb-e142-a0f0-7f49a1397c59"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A.4.1. \tExample", "Section",
 CellChangeTimes->{{3.95770727174489*^9, 3.9577073208380527`*^9}, {
  3.9582294837985687`*^9, 3.9582295086640396`*^9}, {3.958229657779459*^9, 
  3.9582296618354797`*^9}},ExpressionUUID->"02cfad9c-5802-5b42-b1c8-\
3fdb911ea06d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"applyMoves", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Rot", "[", 
      RowBox[{"6", ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"cosh\[Alpha]", "[", 
           RowBox[{"4", ",", "4", ",", "4", ",", "2"}], "]"}], "2"], "-", 
         "1"}]], ",", 
       RowBox[{"cosh\[Alpha]", "[", 
        RowBox[{"4", ",", "4", ",", "4", ",", "2"}], "]"}], ",", "4"}], "]"}],
      ",", 
     RowBox[{"Rot", "[", 
      RowBox[{"5", ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"cosh\[Alpha]", "[", 
           RowBox[{"4", ",", "4", ",", "4", ",", "1"}], "]"}], "2"], "-", 
         "1"}]], ",", 
       RowBox[{"cosh\[Alpha]", "[", 
        RowBox[{"4", ",", "4", ",", "4", ",", "1"}], "]"}], ",", "4"}], "]"}],
      ",", 
     RowBox[{"Inc", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"S", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9484720253844337`*^9, 3.948472026357926*^9}, {
   3.9484720664799423`*^9, 3.948472127616846*^9}, 3.9484724034390845`*^9, {
   3.948520196614884*^9, 3.948520197322529*^9}, {3.9485203077909575`*^9, 
   3.9485203104613867`*^9}, {3.9485231277739363`*^9, 
   3.9485231287801666`*^9}, {3.9485233988666687`*^9, 
   3.9485234007479057`*^9}, {3.9486403327347355`*^9, 
   3.9486404257193623`*^9}, {3.9486404966300116`*^9, 
   3.9486406774165545`*^9}, {3.9486408130775366`*^9, 3.948640830121287*^9}, {
   3.9486408718244257`*^9, 3.948640986214959*^9}, {3.948641030735339*^9, 
   3.948641038785906*^9}, 3.9486412633318496`*^9, 3.948641329897335*^9, {
   3.9486415063885183`*^9, 3.9486416418119307`*^9}, {3.948641672706566*^9, 
   3.948641684094081*^9}, {3.9486417317954893`*^9, 3.9486417632845984`*^9}, {
   3.948642284507023*^9, 3.9486422971072907`*^9}, {3.9486423701793613`*^9, 
   3.9486424400116816`*^9}, {3.9486424702045994`*^9, 3.948642479964957*^9}, {
   3.948642606699129*^9, 3.948642608788118*^9}, {3.9486426592825756`*^9, 
   3.948642664218873*^9}, {3.94864276643381*^9, 3.9486427820752525`*^9}, 
   3.948705067983082*^9, {3.948705230456173*^9, 3.9487052336284466`*^9}, 
   3.9488018419654093`*^9, {3.948803947635358*^9, 3.948804169379381*^9}, {
   3.948804208280658*^9, 3.9488042220168724`*^9}, {3.948804290122368*^9, 
   3.948804331270357*^9}, {3.948804394365164*^9, 3.9488045041385903`*^9}, {
   3.9488050168914557`*^9, 3.948805153718022*^9}, {3.9488052107370124`*^9, 
   3.948805212998185*^9}, {3.9488052695555115`*^9, 3.9488052934750304`*^9}, {
   3.948805334860673*^9, 3.948805342604858*^9}, {3.9488054049272013`*^9, 
   3.948805408850479*^9}, {3.948805507256937*^9, 3.9488055079006324`*^9}, 
   3.9488708605518017`*^9, {3.948870931409374*^9, 3.9488709984438834`*^9}, {
   3.9488712769352064`*^9, 3.948871309649067*^9}, {3.9488714554644585`*^9, 
   3.948871479161934*^9}, {3.957706849862753*^9, 3.9577068559135246`*^9}, {
   3.9577069947707195`*^9, 3.957707006410763*^9}, {3.957707152606888*^9, 
   3.957707219758663*^9}, {3.957707306951893*^9, 3.9577074044585896`*^9}, {
   3.9577075198277016`*^9, 3.9577075266818047`*^9}, 3.958225054129616*^9, {
   3.9582293309693527`*^9, 3.958229338177561*^9}, {3.9582294513737507`*^9, 
   3.958229453102415*^9}, {3.9582295144004383`*^9, 3.9582295337169323`*^9}, {
   3.9582295674132633`*^9, 3.958229567866764*^9}, 3.9582297412278633`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"b11ffef6-35fc-254e-9247-05b5cfce0413"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       SuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"2", ",", "3"}], "\[RightAngleBracket]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{
            FractionBox[
             RowBox[{
               RowBox[{"(", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], " ", 
               RowBox[{"(", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
             RowBox[{
               SuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                  RowBox[{"6", ",", "7"}], "\[RightAngleBracket]"}], "2"], 
               "-", 
               SuperscriptBox[
                RowBox[{"(", 
                  RowBox[{
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}], 
                "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], 
                "2"]}]], "+", 
            RowBox[{
              RowBox[{"\[LeftAngleBracket]", 
                RowBox[{"2", ",", "5"}], "\[RightAngleBracket]"}], " ", 
              SqrtBox[
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], 
                   "2"], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], 
                   "2"]]}]]}]}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{
            FractionBox[
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"\[LeftAngleBracket]", 
                    RowBox[{"3", ",", "6"}], "\[RightAngleBracket]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[LeftAngleBracket]", 
                    RowBox[{"4", ",", "5"}], "\[RightAngleBracket]"}], " ", 
                    RowBox[{"\[LeftAngleBracket]", 
                    RowBox[{"5", ",", "6"}], "\[RightAngleBracket]"}]}], "-", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "-", 
                    RowBox[{
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], " ", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]}], 
                    ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    RowBox[{"5", ",", "6"}], "\[RightAngleBracket]"}], "2"], 
                    "-", 
                    SuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    RowBox[{"5", ",", "7"}], "\[RightAngleBracket]"}], "2"], 
                    "+", 
                    SuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    RowBox[{"6", ",", "7"}], "\[RightAngleBracket]"}], "2"]}],
                     ")"}], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]]}]], "+", 
                   RowBox[{
                    RowBox[{"\[LeftAngleBracket]", 
                    RowBox[{"3", ",", "7"}], "\[RightAngleBracket]"}], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]]}]}], 
                 ")"}], " ", 
               RowBox[{"(", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
             RowBox[{
               SuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                  RowBox[{"6", ",", "7"}], "\[RightAngleBracket]"}], "2"], 
               "-", 
               SuperscriptBox[
                RowBox[{"(", 
                  RowBox[{
                    FractionBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}], 
                "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                  RowBox[{
                    FractionBox[
                    RowBox[{
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], " ", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], 
                    RowBox[{
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], 
                    " ", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}], 
                "2"]}]], "+", 
            RowBox[{
              RowBox[{"\[LeftAngleBracket]", 
                RowBox[{"3", ",", "5"}], "\[RightAngleBracket]"}], " ", 
              SqrtBox[
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  SuperscriptBox[
                   TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"], 
                  SuperscriptBox[
                   TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                   "2"]]}]]}]}], ")"}], "2"]}], Short[#, 8]& ], "line" -> 20, 
   "sessionID" -> 18339009706125877693, "byteCount" -> 515512, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.958229547437807*^9, 3.9582296356208878`*^9, 
  3.9582297843556213`*^9, 3.9582300611678753`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"b2bfb826-6563-0743-8c96-bb27bc750396"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A.4.2. \tExample", "Section",
 CellChangeTimes->{{3.95770727174489*^9, 3.9577073208380527`*^9}, {
  3.9582294837985687`*^9, 3.9582295086640396`*^9}, {3.958229649955124*^9, 
  3.958229662582693*^9}},ExpressionUUID->"c7ce351f-8931-6840-b596-\
e227fc5a00fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"  ", 
  RowBox[{
   RowBox[{
    RowBox[{"Cmatrix", " ", "=", " ", 
     RowBox[{"applyMoves", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Rot", "[", 
          RowBox[{"6", ",", 
           RowBox[{"Sinh", "[", "2", "]"}], ",", 
           RowBox[{"Cosh", "[", "2", "]"}], ",", "4"}], "]"}], ",", 
         RowBox[{"Rot", "[", 
          RowBox[{"5", ",", 
           RowBox[{"Sinh", "[", "1", "]"}], ",", 
           RowBox[{"Cosh", "[", "1", "]"}], ",", "4"}], "]"}], ",", 
         RowBox[{"Inc", "[", "4", "]"}]}], "}"}], ",", 
       "get\[CapitalDelta]mat"}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cmatrix", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cosh", "[", "i_", "]"}], ":>", 
           RowBox[{"Subscript", "[", 
            RowBox[{"c", ",", " ", "i"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sinh", "[", "i_", "]"}], ":>", 
           RowBox[{"Subscript", "[", 
            RowBox[{"s", ",", " ", "i"}], "]"}]}]}], "}"}]}], "//.", "\n", 
       RowBox[{"{", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"+", "n_"}], " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "+", " ", 
           RowBox[{"m_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "c_"}], "\[RightAngleBracket]"}]}]}], " ", ":>",
           "  ", 
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{"a", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"n", " ", "b"}], " ", "+", " ", 
              RowBox[{"m", " ", "c"}]}], "//", "Expand"}]}], 
           "\[RightAngleBracket]"}]}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"+", "n_"}], " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "-", " ", 
           RowBox[{"m_", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "c_"}], "\[RightAngleBracket]"}]}]}], " ", ":>",
           " ", 
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{"a", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"n", " ", "b"}], " ", "-", " ", 
              RowBox[{"m", " ", "c"}]}], "//", "Expand"}]}], 
           "\[RightAngleBracket]"}]}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "n_"}], " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "+", " ", 
           RowBox[{"m_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "c_"}], "\[RightAngleBracket]"}]}]}], " ", ":>",
           "  ", 
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{"a", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "n"}], " ", "b"}], " ", "+", " ", 
              RowBox[{"m", " ", "c"}]}], "//", "Expand"}]}], 
           "\[RightAngleBracket]"}]}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "n_"}], " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "-", " ", 
           RowBox[{"m_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "c_"}], "\[RightAngleBracket]"}]}]}], " ", ":>",
           "  ", 
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{"a", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "n"}], " ", "b"}], " ", "-", 
              RowBox[{"m", " ", "c"}]}], "//", "Expand"}]}], 
           "\[RightAngleBracket]"}]}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"n_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "+", " ", 
           RowBox[{"m_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "c_"}], "\[RightAngleBracket]"}]}]}], " ", ":>",
           "  ", 
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{"a", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"n", " ", "b"}], "+", 
              RowBox[{"m", " ", "c"}]}], "//", "Expand"}]}], 
           "\[RightAngleBracket]"}]}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"n_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "-", " ", 
           RowBox[{"m_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], " ", ":>",
           "  ", 
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{"a", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"n", " ", "b"}], "-", " ", 
              RowBox[{"m", " ", "c"}]}], "//", "Expand"}]}], 
           "\[RightAngleBracket]"}]}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"+", "n_"}], " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "+", " ", 
           RowBox[{"m_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], "  ", ":>",
           "  ", 
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"n", " ", "a"}], "+", 
              RowBox[{"m", " ", "c"}]}], "//", "Expand"}], ",", "b"}], 
           "\[RightAngleBracket]"}]}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"+", "n_"}], " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "-", " ", 
           RowBox[{"m_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], "  ", ":>",
           "  ", 
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"n", " ", "a"}], "-", 
              RowBox[{"m", " ", "c"}]}], "//", "Expand"}], ",", "b"}], 
           "\[RightAngleBracket]"}]}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "n_"}], " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "+", " ", 
           RowBox[{"m_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], "  ", ":>",
           " ", 
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "n"}], " ", "a"}], "+", 
              RowBox[{"m", " ", "c"}]}], "//", "Expand"}], ",", "b"}], 
           "\[RightAngleBracket]"}]}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "n_"}], " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "-", " ", 
           RowBox[{"m_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], "  ", ":>",
           "  ", 
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "n"}], " ", "a"}], "-", 
              RowBox[{"m", " ", "c"}]}], "//", "Expand"}], ",", "b"}], 
           "\[RightAngleBracket]"}]}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"n_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "+", " ", 
           RowBox[{"m_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], "  ", ":>",
           "  ", 
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"n", " ", "a"}], "+", 
              RowBox[{"m", " ", "c"}]}], "//", "Expand"}], ",", "b"}], 
           "\[RightAngleBracket]"}]}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"n_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "-", " ", 
           RowBox[{"m_", " ", 
            RowBox[{"\[LeftAngleBracket]", 
             RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], "  ", ":>",
           "  ", 
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"n", " ", "a"}], "-", 
              RowBox[{"m", " ", "c"}]}], "//", "Expand"}], ",", "b"}], 
           "\[RightAngleBracket]"}]}]}], "\n", "}"}]}], ")"}], 
     "\[Transpose]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c1Tilde", " ", "=", " ", 
     RowBox[{"applyMoves", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Rot", "[", 
         RowBox[{"6", ",", 
          RowBox[{"Sinh", "[", "2", "]"}], ",", 
          RowBox[{"Cosh", "[", "2", "]"}], ",", "4"}], "]"}], "}"}], ",", 
       RowBox[{"cosh\[Alpha]", "[", 
        RowBox[{"4", ",", "4", ",", "4", ",", "1"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"c1Tilde", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Cosh", "[", "i_", "]"}], ":>", 
         RowBox[{"Subscript", "[", 
          RowBox[{"c", ",", " ", "i"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"Sinh", "[", "i_", "]"}], ":>", 
         RowBox[{"Subscript", "[", 
          RowBox[{"s", ",", " ", "i"}], "]"}]}]}], "}"}]}], ")"}], "/.", "\n", 
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"+", "n_"}], " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "+", " ", 
        RowBox[{"m_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "c_"}], "\[RightAngleBracket]"}]}]}], " ", ":>", 
       "  ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"a", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"n", " ", "b"}], " ", "+", " ", 
           RowBox[{"m", " ", "c"}]}], "//", "Expand"}]}], 
        "\[RightAngleBracket]"}]}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"+", "n_"}], " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "-", " ", 
        RowBox[{"m_", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "c_"}], "\[RightAngleBracket]"}]}]}], " ", ":>", 
       " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"a", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"n", " ", "b"}], " ", "-", " ", 
           RowBox[{"m", " ", "c"}]}], "//", "Expand"}]}], 
        "\[RightAngleBracket]"}]}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "n_"}], " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "+", " ", 
        RowBox[{"m_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "c_"}], "\[RightAngleBracket]"}]}]}], " ", ":>", 
       "  ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"a", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "n"}], " ", "b"}], " ", "+", " ", 
           RowBox[{"m", " ", "c"}]}], "//", "Expand"}]}], 
        "\[RightAngleBracket]"}]}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "n_"}], " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "-", " ", 
        RowBox[{"m_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "c_"}], "\[RightAngleBracket]"}]}]}], " ", ":>", 
       "  ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"a", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "n"}], " ", "b"}], " ", "-", 
           RowBox[{"m", " ", "c"}]}], "//", "Expand"}]}], 
        "\[RightAngleBracket]"}]}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{"n_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "+", " ", 
        RowBox[{"m_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "c_"}], "\[RightAngleBracket]"}]}]}], " ", ":>", 
       "  ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"a", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"n", " ", "b"}], "+", 
           RowBox[{"m", " ", "c"}]}], "//", "Expand"}]}], 
        "\[RightAngleBracket]"}]}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{"n_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "-", " ", 
        RowBox[{"m_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], " ", ":>", 
       "  ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"a", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"n", " ", "b"}], "-", " ", 
           RowBox[{"m", " ", "c"}]}], "//", "Expand"}]}], 
        "\[RightAngleBracket]"}]}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"+", "n_"}], " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "+", " ", 
        RowBox[{"m_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], "  ", ":>",
        "  ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"n", " ", "a"}], "+", 
           RowBox[{"m", " ", "c"}]}], "//", "Expand"}], ",", "b"}], 
        "\[RightAngleBracket]"}]}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"+", "n_"}], " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "-", " ", 
        RowBox[{"m_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], "  ", ":>",
        "  ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"n", " ", "a"}], "-", 
           RowBox[{"m", " ", "c"}]}], "//", "Expand"}], ",", "b"}], 
        "\[RightAngleBracket]"}]}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "n_"}], " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "+", " ", 
        RowBox[{"m_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], "  ", ":>",
        " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "n"}], " ", "a"}], "+", 
           RowBox[{"m", " ", "c"}]}], "//", "Expand"}], ",", "b"}], 
        "\[RightAngleBracket]"}]}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "n_"}], " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "-", " ", 
        RowBox[{"m_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], "  ", ":>",
        "  ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "n"}], " ", "a"}], "-", 
           RowBox[{"m", " ", "c"}]}], "//", "Expand"}], ",", "b"}], 
        "\[RightAngleBracket]"}]}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{"n_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "+", " ", 
        RowBox[{"m_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], "  ", ":>",
        "  ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"n", " ", "a"}], "+", 
           RowBox[{"m", " ", "c"}]}], "//", "Expand"}], ",", "b"}], 
        "\[RightAngleBracket]"}]}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{"n_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"a_", ",", "b_"}], "\[RightAngleBracket]"}]}], "-", " ", 
        RowBox[{"m_", " ", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"c_", ",", "b_"}], "\[RightAngleBracket]"}]}]}], "  ", ":>",
        "  ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"n", " ", "a"}], "-", 
           RowBox[{"m", " ", "c"}]}], "//", "Expand"}], ",", "b"}], 
        "\[RightAngleBracket]"}]}]}], "\n", "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9484720253844337`*^9, 3.948472026357926*^9}, {
   3.9484720664799423`*^9, 3.948472127616846*^9}, 3.9484724034390845`*^9, {
   3.948520196614884*^9, 3.948520197322529*^9}, {3.9485203077909575`*^9, 
   3.9485203104613867`*^9}, {3.9485231277739363`*^9, 
   3.9485231287801666`*^9}, {3.9485233988666687`*^9, 
   3.9485234007479057`*^9}, {3.9486403327347355`*^9, 
   3.9486404257193623`*^9}, {3.9486404966300116`*^9, 
   3.9486406774165545`*^9}, {3.9486408130775366`*^9, 3.948640830121287*^9}, {
   3.9486408718244257`*^9, 3.948640986214959*^9}, {3.948641030735339*^9, 
   3.948641038785906*^9}, 3.9486412633318496`*^9, 3.948641329897335*^9, {
   3.9486415063885183`*^9, 3.9486416418119307`*^9}, {3.948641672706566*^9, 
   3.948641684094081*^9}, {3.9486417317954893`*^9, 3.9486417632845984`*^9}, {
   3.948642284507023*^9, 3.9486422971072907`*^9}, {3.9486423701793613`*^9, 
   3.9486424400116816`*^9}, {3.9486424702045994`*^9, 3.948642479964957*^9}, {
   3.948642606699129*^9, 3.948642608788118*^9}, {3.9486426592825756`*^9, 
   3.948642664218873*^9}, {3.94864276643381*^9, 3.9486427820752525`*^9}, 
   3.948705067983082*^9, {3.948705230456173*^9, 3.9487052336284466`*^9}, 
   3.9488018419654093`*^9, {3.948803947635358*^9, 3.948804169379381*^9}, {
   3.948804208280658*^9, 3.9488042220168724`*^9}, {3.948804290122368*^9, 
   3.948804331270357*^9}, {3.948804394365164*^9, 3.9488045041385903`*^9}, {
   3.9488050168914557`*^9, 3.948805153718022*^9}, {3.9488052107370124`*^9, 
   3.948805212998185*^9}, {3.9488052695555115`*^9, 3.9488052934750304`*^9}, {
   3.948805334860673*^9, 3.948805342604858*^9}, {3.9488054049272013`*^9, 
   3.948805408850479*^9}, {3.948805507256937*^9, 3.9488055079006324`*^9}, 
   3.9488708605518017`*^9, {3.948870931409374*^9, 3.9488709984438834`*^9}, {
   3.9488712769352064`*^9, 3.948871309649067*^9}, {3.9488714554644585`*^9, 
   3.948871479161934*^9}, {3.957706849862753*^9, 3.9577068559135246`*^9}, {
   3.9577069947707195`*^9, 3.957707006410763*^9}, {3.957707152606888*^9, 
   3.957707219758663*^9}, {3.957707306951893*^9, 3.9577074044585896`*^9}, {
   3.9577075198277016`*^9, 3.9577075266818047`*^9}, 3.958225054129616*^9, {
   3.9582293309693527`*^9, 3.958229338177561*^9}, {3.9582294513737507`*^9, 
   3.958229453102415*^9}, {3.9582295144004383`*^9, 3.9582295337169323`*^9}, {
   3.9582295674132633`*^9, 3.958229567866764*^9}, {3.958229737428211*^9, 
   3.9582298062630653`*^9}, 3.9582303351385384`*^9, {3.958230397448601*^9, 
   3.9582304054058876`*^9}, {3.958230440761318*^9, 3.9582304728592873`*^9}, {
   3.958230680785969*^9, 3.9582307038689156`*^9}, {3.9582307345608196`*^9, 
   3.9582308371968765`*^9}, {3.958230934172785*^9, 3.958231086854376*^9}, {
   3.958231429571436*^9, 3.9582314427694435`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"6464e6c6-bb97-f546-9782-f6d95b42dfa9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", 
          SubscriptBox["c", "2"]}], "-", 
         RowBox[{"6", " ", 
          SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}], 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"1", ",", "2"}], "\[RightAngleBracket]"}], "0", "0"},
     {
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{
        RowBox[{
         RowBox[{"6", " ", 
          SubscriptBox["c", "1"], " ", 
          SubscriptBox["c", "2"]}], "+", 
         RowBox[{"5", " ", 
          SubscriptBox["s", "1"]}], "+", 
         RowBox[{"7", " ", 
          SubscriptBox["c", "1"], " ", 
          SubscriptBox["s", "2"]}]}], ",", "8"}], "\[RightAngleBracket]"}], 
      "0", 
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"1", ",", "2"}], "\[RightAngleBracket]"}]}], "0"},
     {
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"7", " ", 
          SubscriptBox["c", "2"]}], "+", 
         RowBox[{"6", " ", 
          SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}], 
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"2", ",", "3"}], "\[RightAngleBracket]"}]}], 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"1", ",", "3"}], "\[RightAngleBracket]"}], "0"},
     {"0", "0", "0", "1"},
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"2", ",", "8"}], "\[RightAngleBracket]"}]}], " ", 
       SubscriptBox["s", "1"]}], 
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"6", " ", 
           SubscriptBox["c", "1"], " ", 
           SubscriptBox["c", "2"]}], "+", 
          RowBox[{"5", " ", 
           SubscriptBox["s", "1"]}], "+", 
          RowBox[{"7", " ", 
           SubscriptBox["c", "1"], " ", 
           SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}], " ", 
       SubscriptBox["s", "1"]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"6", " ", 
            SubscriptBox["c", "1"], " ", 
            SubscriptBox["c", "2"]}], "+", 
           RowBox[{"5", " ", 
            SubscriptBox["s", "1"]}], "+", 
           RowBox[{"7", " ", 
            SubscriptBox["c", "1"], " ", 
            SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}]}], " ", 
       SubscriptBox["s", "1"]}], 
      SubscriptBox["c", "1"]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"2", ",", "8"}], "\[RightAngleBracket]"}]}], " ", 
        SubscriptBox["c", "1"], " ", 
        SubscriptBox["c", "2"]}], "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"1", ",", "3"}], "\[RightAngleBracket]"}], " ", 
        SubscriptBox["s", "2"]}]}], 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"6", " ", 
          SubsuperscriptBox["c", "1", "2"], " ", 
          SubsuperscriptBox["c", "2", "2"]}], "+", 
         RowBox[{"5", " ", 
          SubscriptBox["c", "1"], " ", 
          SubscriptBox["c", "2"], " ", 
          SubscriptBox["s", "1"]}], "-", 
         RowBox[{"7", " ", 
          SubscriptBox["c", "2"], " ", 
          SubscriptBox["s", "2"]}], "+", 
         RowBox[{"7", " ", 
          SubsuperscriptBox["c", "1", "2"], " ", 
          SubscriptBox["c", "2"], " ", 
          SubscriptBox["s", "2"]}], "-", 
         RowBox[{"6", " ", 
          SubsuperscriptBox["s", "2", "2"]}]}]}], "\[RightAngleBracket]"}], 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          SubsuperscriptBox["c", "1", "2"], " ", 
          SubsuperscriptBox["c", "2", "2"]}], "-", 
         RowBox[{"5", " ", 
          SubscriptBox["c", "1"], " ", 
          SubscriptBox["c", "2"], " ", 
          SubscriptBox["s", "1"]}], "+", 
         RowBox[{"7", " ", 
          SubscriptBox["c", "2"], " ", 
          SubscriptBox["s", "2"]}], "-", 
         RowBox[{"7", " ", 
          SubsuperscriptBox["c", "1", "2"], " ", 
          SubscriptBox["c", "2"], " ", 
          SubscriptBox["s", "2"]}], "+", 
         RowBox[{"6", " ", 
          SubsuperscriptBox["s", "2", "2"]}]}]}], "\[RightAngleBracket]"}], 
      RowBox[{
       SubscriptBox["c", "2"], " ", 
       SubscriptBox["s", "1"]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"1", ",", "3"}], "\[RightAngleBracket]"}]}], " ", 
        SubscriptBox["c", "2"]}], "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"2", ",", "8"}], "\[RightAngleBracket]"}], " ", 
        SubscriptBox["c", "1"], " ", 
        SubscriptBox["s", "2"]}]}], 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", 
          SubsuperscriptBox["c", "2", "2"]}], "-", 
         RowBox[{"6", " ", 
          SubscriptBox["c", "2"], " ", 
          SubscriptBox["s", "2"]}], "+", 
         RowBox[{"6", " ", 
          SubsuperscriptBox["c", "1", "2"], " ", 
          SubscriptBox["c", "2"], " ", 
          SubscriptBox["s", "2"]}], "+", 
         RowBox[{"5", " ", 
          SubscriptBox["c", "1"], " ", 
          SubscriptBox["s", "1"], " ", 
          SubscriptBox["s", "2"]}], "+", 
         RowBox[{"7", " ", 
          SubsuperscriptBox["c", "1", "2"], " ", 
          SubsuperscriptBox["s", "2", "2"]}]}]}], "\[RightAngleBracket]"}], 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"7", " ", 
          SubsuperscriptBox["c", "2", "2"]}], "+", 
         RowBox[{"6", " ", 
          SubscriptBox["c", "2"], " ", 
          SubscriptBox["s", "2"]}], "-", 
         RowBox[{"6", " ", 
          SubsuperscriptBox["c", "1", "2"], " ", 
          SubscriptBox["c", "2"], " ", 
          SubscriptBox["s", "2"]}], "-", 
         RowBox[{"5", " ", 
          SubscriptBox["c", "1"], " ", 
          SubscriptBox["s", "1"], " ", 
          SubscriptBox["s", "2"]}], "-", 
         RowBox[{"7", " ", 
          SubsuperscriptBox["c", "1", "2"], " ", 
          SubsuperscriptBox["s", "2", "2"]}]}]}], "\[RightAngleBracket]"}], 
      RowBox[{
       SubscriptBox["s", "1"], " ", 
       SubscriptBox["s", "2"]}]},
     {
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"6", " ", 
          SubscriptBox["c", "1"], " ", 
          SubscriptBox["c", "2"]}], "+", 
         RowBox[{"5", " ", 
          SubscriptBox["s", "1"]}], "+", 
         RowBox[{"7", " ", 
          SubscriptBox["c", "1"], " ", 
          SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}], 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"2", ",", "8"}], "\[RightAngleBracket]"}], 
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"1", ",", "8"}], "\[RightAngleBracket]"}]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.958229547437807*^9, 3.9582296356208878`*^9, 3.958230391837105*^9, 
   3.958230437359625*^9, 3.9582304741263523`*^9, 3.958230706029417*^9, {
   3.9582307443999367`*^9, 3.958230779225624*^9}, {3.9582308151072693`*^9, 
   3.958230837572489*^9}, {3.958231061651575*^9, 3.9582310878365*^9}, 
   3.9582314448696823`*^9},
 CellLabel->
  "Out[68]//MatrixForm=",ExpressionUUID->"b36b1e8b-139e-9f44-8fe7-\
d61852b6cc38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"4", ",", 
       RowBox[{
        RowBox[{"7", " ", 
         SubscriptBox["c", "2"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"5", ",", 
       RowBox[{
        RowBox[{"7", " ", 
         SubscriptBox["c", "2"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"4", ",", 
       RowBox[{
        RowBox[{"6", " ", 
         SubscriptBox["c", "2"]}], "+", 
        RowBox[{"7", " ", 
         SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"5", ",", 
       RowBox[{
        RowBox[{"6", " ", 
         SubscriptBox["c", "2"]}], "+", 
        RowBox[{"7", " ", 
         SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}]}], "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"6", ",", "7"}], "\[RightAngleBracket]"}], " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"4", ",", "5"}], "\[RightAngleBracket]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"4", ",", 
          RowBox[{
           RowBox[{"7", " ", 
            SubscriptBox["c", "2"]}], "+", 
           RowBox[{"6", " ", 
            SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"4", ",", 
          RowBox[{
           RowBox[{"6", " ", 
            SubscriptBox["c", "2"]}], "+", 
           RowBox[{"7", " ", 
            SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"5", ",", 
          RowBox[{
           RowBox[{"7", " ", 
            SubscriptBox["c", "2"]}], "+", 
           RowBox[{"6", " ", 
            SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"5", ",", 
          RowBox[{
           RowBox[{"6", " ", 
            SubscriptBox["c", "2"]}], "+", 
           RowBox[{"7", " ", 
            SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"6", ",", "7"}], "\[RightAngleBracket]"}], "2"]}]]}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"7", " ", 
          SubscriptBox["c", "2"]}], "+", 
         RowBox[{"6", " ", 
          SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"5", ",", 
       RowBox[{
        RowBox[{"6", " ", 
         SubscriptBox["c", "2"]}], "+", 
        RowBox[{"7", " ", 
         SubscriptBox["s", "2"]}]}]}], "\[RightAngleBracket]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"6", ",", "7"}], "\[RightAngleBracket]"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.958229547437807*^9, 3.9582296356208878`*^9, 3.958230391837105*^9, 
   3.958230437359625*^9, 3.9582304741263523`*^9, 3.958230706029417*^9, {
   3.9582307443999367`*^9, 3.958230779225624*^9}, {3.9582308151072693`*^9, 
   3.958230837572489*^9}, {3.958231061651575*^9, 3.9582310878365*^9}, 
   3.9582314449202137`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"6d2413b0-dc95-2540-a439-3b443426c29b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{949, 532.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1. Inherited,
FrontEndVersion->"14.2 for Microsoft Windows (64-bit) (March 14, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5cbbd5a3-57dd-524f-8d29-087588bddd7b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 282, 4, 96, "Title",ExpressionUUID->"fe94e027-d68c-d04a-9c90-2f78f91def51"],
Cell[861, 28, 632, 12, 77, "Text",ExpressionUUID->"a597d251-ae57-ad4a-9898-a32e2c0b5558"],
Cell[1496, 42, 267, 6, 33, "Text",ExpressionUUID->"89e81715-0612-d646-9e64-5c488040b136"],
Cell[1766, 50, 567, 13, 66, "Input",ExpressionUUID->"b8e01c96-e160-2643-8fb8-990b7e5db324"],
Cell[CellGroupData[{
Cell[2358, 67, 190, 3, 66, "Section",ExpressionUUID->"d1687048-fd0e-5b4b-a952-4d35a7c6542c"],
Cell[CellGroupData[{
Cell[2573, 74, 5595, 124, 253, "Input",ExpressionUUID->"9474663a-b2f5-0b48-ad8e-279eafb87593"],
Cell[8171, 200, 564, 15, 32, "Output",ExpressionUUID->"a83d9c0c-0abb-e142-a0f0-7f49a1397c59"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8784, 221, 263, 4, 66, "Section",ExpressionUUID->"02cfad9c-5802-5b42-b1c8-3fdb911ea06d"],
Cell[CellGroupData[{
Cell[9072, 229, 3480, 64, 64, "Input",ExpressionUUID->"b11ffef6-35fc-254e-9247-05b5cfce0413"],
Cell[12555, 295, 6291, 142, 164, "Output",ExpressionUUID->"b2bfb826-6563-0743-8c96-bb27bc750396"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18895, 443, 261, 4, 66, "Section",ExpressionUUID->"c7ce351f-8931-6840-b596-e227fc5a00fc"],
Cell[CellGroupData[{
Cell[19181, 451, 20619, 511, 694, "Input",ExpressionUUID->"6464e6c6-bb97-f546-9782-f6d95b42dfa9"],
Cell[39803, 964, 8093, 222, 170, "Output",ExpressionUUID->"b36b1e8b-139e-9f44-8fe7-d61852b6cc38"],
Cell[47899, 1188, 3823, 107, 89, "Output",ExpressionUUID->"6d2413b0-dc95-2540-a439-3b443426c29b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


